A posteriori error estimates for an optimal control problem with a bilinear state equation

We propose and analyze a posteriori error estimators for an optimal control problem that involves an elliptic partial differential equation as state equation and a control variable that enters the state equation as a coefficient; pointwise constraints on the control variable are considered as well. We consider two different strategies to approximate optimal variables: a fully discrete scheme in which the admissible control set is discretized with piecewise constant functions and a semi-discrete scheme where the admissible control set is not discretized; the latter scheme being based on the so-called variational discretization approach. We design, for each solution technique, an a posteriori error estimator and show, in two and three dimensional Lipschitz polygonal/polyhedral domains (not necessarily convex), that the proposed error estimator is reliable and efficient. We design, based on the devised estimators, adaptive strategies that deliver optimal experimental rates of convergence for the performed numerical examples.

==> Figures/data_plot/2D/RESULTADOS.m <==
clear 
close all
clc

adap=[34 3.039479761589171769 2.0106016785108065115 4.148793983724599066 0 18.814752008369922009 11.785424279514410628 1.4328934936333033168
48 2.0892483657502758376 1.3835030387615383507 2.27901871864717398 0 13.852903403799437854 9.0316311832782023572 2.2828488305291210203
98 1.5197070775332346404 1.0091378372098753768 1.6387945727634622983 0 9.6547710339906558374 6.363933655973851522 1.7340816715868172526
180 1.107016370986940057 0.73627916584638852804 1.1544036363515080001 0 6.9186974033093102676 4.5822837165949534821 1.1412744752019554628
328 0.85185565854058009627 0.56708973833592868363 0.86692355572507240336 0 5.1476802878756364734 3.4183799481561156774 0.82469388847080593585
474 0.70673768051483953911 0.47070905548088531889 0.75739293254660433607 0 4.2971694923834169444 2.857117269869231091 0.74512897679718104182
634 0.59142988440059685029 0.39401751105146243237 0.61837023166981464062 0 3.6661140454310778836 2.43951718848726129 0.60973065831235606638
790 0.52373210944203751893 0.3489647833778413144 0.52921995944823907454 0 3.3106839991079004548 2.2040582441797202939 0.52481451136183177031
1066 0.46261766905257939442 0.30828280216694370353 0.48772288509748779051 0 2.887256129283165329 1.922737403215548202 0.48306612978907514933
1384 0.39741395423840814027 0.26485968065013781869 0.40318192117335127644 0 2.5011354986903886477 1.6659750434997098179 0.40082192954101114601
1586 0.36967590346235068566 0.24638509299634997474 0.38947073268014947844 0 2.3495660771604400807 1.5652159908013505429 0.3885394620529522558
2180 0.31120100567117386925 0.20742934757709144411 0.35440834184301484022 0 1.9816634359400568943 1.3204092315123241441 0.35378582717412621061
2566 0.28116413234189768788 0.18741485363619930782 0.29758295789253225161 0 1.8078928518134620429 1.2047407758163255487 0.29701950404651750182
3208 0.25247605792317234785 0.16829642134099881412 0.27264159014643374324 0 1.6399180048314065949 1.0929224331703735196 0.27248890807576564566
4106 0.2289567371237930804 0.15262228740585168096 0.24527771768632605776 0 1.4561352781323229078 0.97048730221016221709 0.24493559492603392269
5362 0.19744143062172264669 0.1316173835403804393 0.20346843804401618105 0 1.2615604735186471963 0.84085552388787820899 0.2031841329285339337
6080 0.18449481487092342369 0.12298834408472443525 0.19662935974621714719 0 1.1887668434177012244 0.79236208913369965412 0.19646346256799562813
8604 0.15420056169696358395 0.10279578621716661813 0.17876012928748799546 0 0.99206834056865988991 0.66128924582929593523 0.1786989619465619572
9998 0.14085093117767108484 0.09389710166740178332 0.15216882109379722965 0 0.91213070370655302543 0.60802049080710718343 0.15212036343409471306
12606 0.12627706859143272844 0.084182087864303783986 0.13810946348096767022 0 0.82219298312270783224 0.54808354976260620361 0.13806812023629461139
15924 0.11482779703433133867 0.076549895569871836964 0.12381794394432389661 0 0.73449677615656738805 0.48962994512316471152 0.1237649343703897814
20966 0.099139997878326266423 0.0660920479733328875 0.10223272233678723508 0 0.63545510481974909478 0.42361340026720967211 0.10218668622488898123
23960 0.092583826687716752613 0.061721511963146354074 0.098467352593437140751 0 0.5965007907401659315 0.39764824732478859515 0.098441935048468223735
34010 0.077339533767822793431 0.051559106514682213895 0.090235991144899260763 0 0.49845053283411816514 0.33228903126817854741 0.090224871037841353205
39704 0.070533743032018703101 0.047022050728890769922 0.076794975094133119398 0 0.45693785726924024404 0.30461678289622573512 0.076782632981924156534
50228 0.06298510259845704895 0.041989742787360152809 0.069084754314903726313 0 0.41055526685735699299 0.27369787030550224438 0.069080183692131563733
63236 0.057213723260005677762 0.038142238368656038172 0.062097210245884514046 0 0.36701362419917854529 0.24467141864647995453 0.06209110079042909347
82610 0.049864106068549886308 0.033242574567993975199 0.051475728296682905782 0 0.3194157506131976576 0.21294083631470436813 0.051470380552621874948
94412 0.046519820558520573461 0.031013082082732151834 0.049475486945317968812 0 0.29969610752217845651 0.19979497262570294902 0.04947236078018872607
135150 0.038777406212546432218 0.025851530765020867136 0.045319425753432444892 0 0.2499554346845961339 0.16663551450606714499 0.045318307744522043357
157954 0.035398815490562555997 0.02359915422161841525 0.03867828403474606741 0 0.22906092232953489951 0.15270619798067763817 0.038676925208226978214
200164 0.03148456772157284117 0.020989671225635206375 0.034621372698899671727 0 0.20533507485782834245 0.13688933758474039482 0.034620727376031307232
251552 0.028664091661620479806 0.019109363685956688023 0.031119737957507026538 0 0.18379608418810994275 0.12253018099533601049 0.031118890232742175972
327924 0.02501383538023500136 0.01667586973790936844 0.025802387905015201214 0 0.16013286454320435626 0.1067548643843646422 0.025801666407990173774
374656 0.023326118968187505714 0.015550729361549799762 0.024794799775866158825 0 0.1502292302357754461 0.10015251255300554323 0.024794367367320435669
539374 0.019415245736610371036 0.012943487939015861643 0.022672142706667872819 0 0.12510132624769060294 0.083400702473935356407 0.022671989032797736779
630872 0.01772689944032617218 0.011817925905963616584 0.019396659691523199937 0 0.1146288294463870816 0.076419083115913721826 0.019396470420687414449
798712 0.01577020315669502154 0.010513463654715072756 0.017321109366267607721 0 0.10277031940085598616 0.068513456757970381261 0.017321030467031581224
1003028 0.014353612216504224239 0.0095690709485143961993 0.015568221029277530196 0 0.091988923345466128145 0.061325880271650645703 0.0155681217783281544
1306670 0.01252726481703967179 0.0083515072993791822364 0.012921442120697856221 0 0.080174070922025053587 0.053449332944241215171 0.012921352991355798331
1493434 0.011677872478942408901 0.0077852462360872556543 0.012412533133567287338 0 0.075198370543243742148 0.050132208225133041701 0.012412480990742080431
2155066 0.0097206407933817795541 0.0064804260366772160201 0.01134085920280135211 0 0.062601740172421857511 0.041734470579751214991 0.011340838121262275182
2521508 0.0088749711699694193434 0.0059166465595630489058 0.0097082821748127150208 0 0.057354014067332662052 0.038235992228596762943 0.0097082576142047943141
3195010 0.0078894528397381539359 0.0052596345869331375192 0.0086631562992584149052 0 0.051394376498893459826 0.034262906384944849525 0.0086631471175241479138
4009816 0.007180594902738554261 0.0047870627851520058255 0.007785182548876273291 0 0.046001774955102200937 0.030667841343236103974 0.0077851703389482150922
5218016 0.0062705123747484568797 0.0041803412598961893834 0.0064638025887290050456 0 0.040117154578140766519 0.026744763740820690773 0.0064637912413131092329
5964696 0.0058435251877831028908 0.003895683197258803087 0.0062094457349317561459 0 0.037620924708941322345 0.025080611609338394896 0.006209439181208444708
8615246 0.0048628805901409369664 0.0032419202482003510284 0.0056721133480776486299 0 0.031312516200907733466 0.020875007937980777362 0.0056721106887335981037];

unif=[34 3.039479761589171769 2.0106016785108069556 4.148793983724599066 0 18.814752008369922009 11.785424279514408852 1.4328934936333033168
66 2.0895079833458511942 1.3836775304778936579 2.2790222254143435165 0 13.159020385899484751 8.5768832295633146146 2.2828488101934074628
114 1.4624366120754577203 0.97145396374811310292 1.5951333068873165821 0 9.1398635907693037694 6.0289776751028814061 1.7266887192688673558
226 1.0799125923744954392 0.71837109565045109694 1.0983552338364626078 0 6.600547833848027679 4.3737357449450664504 1.0941500202424820909
418 0.76939467953553419832 0.51232475873051830373 0.82281074895039196804 0 4.7150393447353948773 3.1337849997235527333 0.79961835677888604135
834 0.58500800247699069612 0.3897219237619743426 0.5762061598614934832 0 3.4541961681598492007 2.2984525964968987033 0.56244327050540254831
1602 0.42413129978917218921 0.28264558378184662102 0.40058335969952535427 0 2.484893230715651935 1.6547325943461508313 0.39654533224692911642
3202 0.3267155826990562062 0.21775788657507016977 0.2847717117627184269 0 1.8390202875518169012 1.2251137796536262226 0.28217886213581960808
6274 0.24172852877697031948 0.16113071663219499796 0.20144276052523801823 0 1.339900287558098757 0.89285167824790523383 0.2003007663128904825
12546 0.1877609136168240378 0.12516325763929123105 0.14275142203358354154 0 1.0019392243813045607 0.66775138728924876563 0.14201149755385916729
24834 0.14149353450421306433 0.094324315404434158627 0.10099063483860555579 0 0.74062645994563625074 0.49365016329165595232 0.10053854457472033435
49666 0.1105936703178212327 0.073726774632838026902 0.071479763813826369123 0 0.56008080222872136389 0.37333573161622518599 0.071207705783811608979
98818 0.084615455470407718863 0.056409231123580864942 0.05057400352672268562 0 0.42027972845378003264 0.28016077232967728783 0.050435687080088179024
197634 0.066452191769918983466 0.044300926563875332731 0.035771540037834767545 0 0.32140118103311154929 0.21425428295407492052 0.035690461515882558607
394242 0.051437098533936458089 0.034291146044051666608 0.025288767035368059366 0 0.24460398558498117061 0.16306268100781931563 0.025243609218875438793
788482 0.040536392506197296837 0.027024135429004093878 0.017881822103508658584 0 0.18893613550601329187 0.12595403113727624 0.017856009857077068115
1574914 0.031641228681725835914 0.021094091424938177237 0.012644264171948180198 0 0.14552428305206491221 0.097014475065779828822 0.012629877721915207592
3149826 0.024996445914249310755 0.016664266795507295948 0.0089402485464502353535 0 0.11332373855563540599 0.075548288270172223036 0.0089320865469736613479
6295554 0.019624525062922199004 0.013083001802589472665 0.0063210496346627663769 0 0.088105877865094495149 0.058736812586286886451 0.0063165089693005610147
];

 var=[22 3.0181623202196097289 1.9987991202718515815 4.0782991254889893185 0 18.371416513911601243 11.473855823338892534 0
30 2.0709750713278678447 1.3721817252680050814 1.9686660282329233596 0 13.628918608946591462 8.8581105367050145816 0
58 1.5123585490260524899 1.0045081101348753982 1.0868596918370569959 0 9.5641226637894973805 6.2953737998546657195 0
98 1.1050270829089161584 0.73504049003684002184 0.53606204786281941299 0 6.9410817096569870088 4.5949933781893470552 0
178 0.84587723784441504193 0.56317237511084872192 0.31353551880635077698 0 5.1180770112098104008 3.3973055926923736436 0
254 0.70074917681008941361 0.4667569977579302809 0.19900506944633025719 0 4.2766210245709466164 2.8426223814459827821 0
332 0.591646717346808515 0.39418157657475505484 0.1337854973642900458 0 3.6766780578944500135 2.4459247411466495947 0
418 0.52315218114193184906 0.34858864390041172099 0.098444881784979954009 0 3.3067058962981907833 2.2010861680244864225 0
552 0.46331347749951429238 0.30875236825294349874 0.086968676401085506789 0 2.9059734166687589685 1.9349644328329900222 0
716 0.40218625944495367541 0.26804234074504773577 0.064796712808456377597 0 2.5160044992348997717 1.6757117452154270953 0
822 0.37101528876812572832 0.24728018990832584256 0.054816147965034728307 0 2.3548711394141634834 1.5686505376445789572 0
1118 0.31156023120315495811 0.20767124231298433878 0.041748255082269633554 0 1.9856858445875780195 1.3230038277697897531 0
1304 0.28353146678431490058 0.18899380694294787286 0.031599951672945353343 0 1.8218208806519364806 1.2139624078235957683 0
1652 0.2531047350533693896 0.16871614710148147287 0.023441283719304321226 0 1.6412385609750697046 1.0937695913043352647 0
2072 0.22991603606131497117 0.1532623747454639751 0.021196878846590414686 0 1.4677292162483717153 0.97819039865632295694 0
2718 0.19972482169418540043 0.13313982643329747013 0.016381348708350972065 0 1.2725719001641984107 0.84817735944193295428 0
3100 0.18491038772846404847 0.12326570006079531905 0.01367825453090806137 0 1.1906579815678237644 0.79361003633732907225 0
4332 0.15558150870622219908 0.103716542492606284 0.010428611247291677544 0 0.99995737914851157147 0.66653755160968164439 0
5010 0.14260123785092393423 0.095064055402919553361 0.0079937519592858281847 0 0.92060088071482104599 0.61365779793839447809 0
6424 0.1262040069117764951 0.084133492151538299963 0.0057989775275814788025 0 0.82157214296474656567 0.54766565595825522639 0
7938 0.11523985121367237572 0.076824671257291796134 0.0053424437687473024655 0 0.73997659834946882818 0.49327981001486864709 0
10508 0.099930946785077995331 0.06661937832094708134 0.0040667177684625445411 0 0.63957051236070872058 0.42635462926086081792 0
12046 0.092912019770286874421 0.061940346998271056389 0.0034567880060091854717 0 0.59818930347094345645 0.39877203239111780331 0
16940 0.078151493344084457804 0.05210042739084182889 0.0026213556448613571474 0 0.50282217502329651371 0.33520190493509754992 0
19774 0.071328815017799654385 0.047552111461844209783 0.0020072529654717816833 0 0.46084135485224353435 0.30721791987728541695 0
25342 0.063066902154721590779 0.042044288830027441717 0.0014529541506671493373 0 0.41076502230739558863 0.27383716680174818858 0
31396 0.057451448661522241945 0.038300730345142600108 0.0013337920037947619076 0 0.36948800431381312315 0.24632058754161409442 0
41234 0.05020792924468670676 0.033471794414109308502 0.0010260218459479841964 0 0.32116619279846103652 0.21410752750322009641 0
47352 0.046611034423851865904 0.031073896654626249197 0.00087287149785524346599 0 0.30015280218923123812 0.20009922550553652099 0
67032 0.039206702271395117709 0.026137729554607923993 0.00066288437306659918347 0 0.25220485387066327032 0.16813493918350136402 0
78332 0.035784855213546698516 0.023856515438906010507 0.00050849644204875132751 0 0.23103970512440238916 0.1540252445012985083 0
100462 0.03156414202361988719 0.021042722150583555857 0.0003648154668409129284 0 0.20560703655268464107 0.13707057679347608992 0
124292 0.028784134627431606085 0.019189393455573244829 0.00033466243865605386533 0 0.18509214268256801716 0.12339416299140147648 0
163106 0.025160874600948679447 0.016773896476007434803 0.0002577361063875183698 0 0.16095042494633621244 0.10729987022003953379 0
187180 0.023382795134732254488 0.015588514137253388706 0.00021983360016337167154 0 0.15051904860438161671 0.10034569733025996974 0
266894 0.019630821047085432463 0.013087204987576490922 0.00016603339878938411147 0 0.12623314835817942003 0.084155227247652703015 0
312098 0.017919225798979455944 0.011946143668317067699 0.00012747737719518686798 0 0.11562898118759620814 0.077085832784236807402 0
400730 0.015799034814053942305 0.010532684962076290652 9.1237596533728766387e-05 0 0.10284529009245338416 0.068563428509760424023 0
495422 0.014403563604939247436 0.0096023720224375202353 8.385760269017927804e-05 0 0.092576628450751277666 0.061717676945373382835 0
647998 0.012624050775480951531 0.008416031339865076219 6.4771114342130253674e-05 0 0.080673863890526442688 0.053782523796218478784 0
745046 0.011708610510956675779 0.0078057383382158628676 5.512864137637207482e-05 0 0.07535004067738550193 0.05023331830736300907 0
1065404 0.0098263359182307087603 0.0065508895113739482388 4.1577529577466099846e-05 0 0.063154800710008049403 0.0421031750979374772 0
1246040 0.0089711630410390496432 0.0059807745297476896246 3.1937101375072205302e-05 0 0.057854734060355607339 0.038569803617376184623 0
1601400 0.0079034069143973807031 0.005268937355485467898 2.2824007879119015564e-05 0 0.051430740983692262158 0.034287148629224370455 0
1979176 0.0072047006714283092985 0.0048031333418748758599 2.0948259564453853909e-05 0 0.046291055257537336298 0.030860694339447151957 0
2585210 0.0063201420866847712876 0.0042134277657209029747 1.6185275638859933893e-05 0 0.040372978476135863712 0.026915312690685345987 0
2975104 0.0058573231728345342278 0.0039048818853141976232 1.375905279835990196e-05 0 0.03768912929279461671 0.025126081140544077874 0
4256500 0.0049168712017718212148 0.0032779140095368589775 1.0381264294080720014e-05 0 0.031592509331554427532 0.021061669854098921673 0
4978482 0.0044886697049017123401 0.0029924463775540199005 7.9713646642750173732e-06 0 0.028939326612658945737 0.019292882146168949253 0
6401630 0.0039535699948963142977 0.0026357132670352867096 5.6892536994640476001e-06 0 0.025721373189120520092 0.017147580730511403913 0
7911776 0.0036030535362794632696 0.0024020356458714746395 5.2124932465290821105e-06 0 0.02314656206893805912 0.015431040340469893632 0
];

var_unif = [22 3.0181623202196097289 1.9987991202718515815 4.0782991254889893185 0 18.371416513911601243 11.473855823338892534 0
42 2.0712376538134238402 1.3723581403049815997 1.9686666647257147211 0 12.96505613563704884 8.4246335869292874321 0
66 1.4562019817062081817 0.96752596727872419713 1.0172125152647737423 0 9.0682887710173130102 5.9741139747511677882 0
130 1.0781950558891051362 0.71730453437359797952 0.50418142722724501592 0 6.5720801976702469815 4.3530084031548090806 0
226 0.76807922042973419963 0.51150142075181226353 0.27082139973965979607 0 4.6951118629628547652 3.1193092691679971118 0
450 0.5845306817899922347 0.38942158599048182221 0.15041474983451166847 0 3.4479772934844814536 2.2938955946646135686 0
834 0.42400368300407192956 0.28256509713156352515 0.082045250883176254475 0 2.48339459514475136 1.6536178468605373659 0
1666 0.32666960875068118408 0.21772875478936701277 0.049665114512515505518 0 1.8385362301608962898 1.2247503326010131808 0
3202 0.24171473160769499366 0.16112191426324604104 0.028499014436925582117 0 1.3397971646626620768 0.8927702900301056621 0
6402 0.18775536654828847705 0.12515973540713057344 0.017616352414699474466 0 1.0018985221978771172 0.66771942276207241207 0
12546 0.14149131416104696046 0.094322906550493440525 0.010514506435556745037 0 0.74061288468716102162 0.4936392071176762264 0
25090 0.11059277281420354377 0.073726207615017080865 0.0065827698717178060456 0 0.56007509890319251422 0.373331187845603929 0
49666 0.084615151073294189721 0.056409038130848757064 0.0040222550431246303568 0 0.42027851401906501927 0.28015970900318232228 0
99330 0.066452069735228755376 0.044300849407912089306 0.0025317735252779155312 0 0.32140069659864128893 0.21425386137865520819 0
197634 0.051437052043892435294 0.034291116588006348431 0.0015644678350941914387 0 0.24460385833030556801 0.16306255865991547971 0
395266 0.040536374707993469424 0.02702412414150520692 0.00098619114123852909606 0 0.18893610493849208321 0.12595399665554532498 0
788482 0.031641221032351514453 0.021094086621306341184 0.000614035049205699816 0 0.14552425623281162181 0.097014451238749063733 0
1576962 0.02499644293099169759 0.016664265014019991051 0.00038715652035461366404 0 0.11332372923430641953 0.075548280889949553929 0
3149826 0.019624523861253181239 0.013083001120906172579 0.00024212549492737115743 0 0.088105874555958890726 0.058736810359948495031 0
6299650 0.015528828543544289167 0.010352544989735071659 0.00015264261848047175883 0 0.069032766586424473831 0.046021622559575238454 0
];

%% error state variable
% figure(1)
% loglog(unif(:,1),unif(:,2),'-sk','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(var_unif(:,1),var_unif(:,2),'-*k','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(adap(:,1),adap(:,2),'-ok','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(var(:,1),var(:,2),'-pk','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(unif(:,1),(5.4*10^(0))*unif(:,1).^(-1/3),'.-k','LineWidth',1.2)
% hold on
% loglog(unif(:,1),(0.65*10^(1))*unif(:,1).^(-0.5),'--k','LineWidth',1.2)
% set(gca,'XTick', 10.^(1:2:7)) %<- Still need to manually specific tick marks
% %set(gca,'YTick',10.^(-4:1:1)); %<- Still need to manually specific tick marks
% axis square
% xlabel('Ndofs','Fontsize',10)
% le=legend('error-y-unif',...
%           'error-y-unif-v',...
%           'error-y-adap',...
%           'error-y-var',...
%           'ndof3',...
%           'ndof');
% set(le,'FontSize',15)
% set(gca,'fontsize',12)

%% error adjoint variable

figure(2)
loglog(unif(:,1),unif(:,3),'-sk','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(var_unif(:,1),var_unif(:,3),'-*k','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(adap(:,1),adap(:,3),'-ok','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(var(:,1),var(:,3),'-pk','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(unif(:,1),(3.75*10^(0))*unif(:,1).^(-1/3),'.-k','LineWidth',1.2)
hold on
loglog(unif(:,1),(0.4*10^(1))*unif(:,1).^(-0.5),'--k','LineWidth',1.2)
set(gca,'XTick', 10.^(1:2:7)) %<- Still need to manually specific tick marks
axis square
xlabel('Ndofs','Fontsize',10)
 le=legend('error-p-unif',...
           'error-p-unif-v',...
           'error-p-adap',...
           'error-p-var',...
           'ndof3',...
           'ndof');
set(le,'FontSize',15)
set(gca,'fontsize',12)

%% error control variable
figure(3)
loglog(unif(:,1),unif(:,4),'-sk','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(var_unif(:,1),var_unif(:,4),'-*k','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(adap(:,1),adap(:,4),'-ok','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(var(:,1),var(:,4),'-pk','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(unif(:,1),(0.7*10^(1))*unif(:,1).^(-0.5),'--k','LineWidth',1.2)
hold on
loglog(unif(:,1),(1.8*10^(1))*unif(:,1).^(-1),'.-k','LineWidth',1.2)
set(gca,'XTick', 10.^(1:2:7)) %<- Still need to manually specific tick marks
axis square
xlabel('Ndofs','Fontsize',10)
le=legend('error-u-unif',...
          'error-u-unif-v',...
          'error-u-adap',...
          'error-u-var',...
          'ndof-05',...
          'ndof-1');
set(le,'FontSize',15)
set(gca,'fontsize',12)

% error_adap=sqrt(adap(:,2).^2+adap(:,3).^2+adap(:,4).^2);
% error_var=sqrt(var(:,2).^2+var(:,3).^2+var(:,4).^2);
% 
% estimator_adap=sqrt(adap(:,6).^2+adap(:,7).^2+adap(:,8).^2);
% estimator_var=sqrt(var(:,6).^2+var(:,7).^2+var(:,8).^2);
% 
% ind_eff=estimator_adap./error_adap;
% ind_eff_v=estimator_var./error_var;
% 
% %% error vs estimator
% figure(4)
% loglog(adap(:,1),error_adap,'->k','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(adap(:,1),estimator_adap,'-dk','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(adap(:,1),(5.0*10^(1))*adap(:,1).^(-0.5),'--k','LineWidth',1.2)
% set(gca,'XTick', 10.^(1:2:7)) %<- Still need to manually specific tick marks
% axis square
% xlabel('Ndofs','Fontsize',10)
% le=legend('error',...
%           'estimator',...
%           'ndof');
% set(le,'FontSize',15)
% set(gca,'fontsize',12)
% 
% figure(5)
% loglog(var(:,1),error_var,'->k','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(var(:,1),estimator_var,'-dk','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(var(:,1),(3.5*10^(1))*var(:,1).^(-0.5),'--k','LineWidth',1.2)
% set(gca,'XTick', 10.^(1:2:7)) %<- Still need to manually specific tick marks
% axis square
% xlabel('Ndofs','Fontsize',10)
% le=legend('error',...
%           'estimator-v',...
%           'ndof');
% set(le,'FontSize',15)
% set(gca,'fontsize',12)
% 
% % figure(4)
% % loglog(adap(:,1),error_adap,'->k','MarkerSize',12,'LineWidth',1.2)
% % hold on
% % loglog(adap(:,1),estimator_adap,'-ok','MarkerSize',12,'LineWidth',1.2)
% % hold on
% % loglog(var(:,1),error_var,'-+k','MarkerSize',12,'LineWidth',1.2)
% % hold on
% % loglog(var(:,1),estimator_var,'-pk','MarkerSize',12,'LineWidth',1.2)
% % hold on
% % loglog(adap(:,1),(5.0*10^(1))*adap(:,1).^(-0.5),'--k','LineWidth',1.2)
% % axis square
% % xlabel('Ndofs','Fontsize',10)
% % le=legend('error-fully',...
% %           'estimator-fully',...
% %           'error-var',...
% %           'estimator-var',...
% %           'ndof');
% % set(le,'FontSize',15)
% % set(gca,'fontsize',10)
% 
% 
% %% effectivity index
% iter = size(adap,1);
% iter_v = size(var,1);
% 
% figure(6)
% loglog(adap(:,1),ind_eff,'-ok','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(var(:,1),ind_eff_v,'-pk','MarkerSize',12,'LineWidth',1.2)
% hold on
% set(gca,'XTick', 10.^(1:2:7)) %<- Still need to manually specific tick marks
% axis square
% text(adap(iter,1)+ 5.0e6, ind_eff(iter),num2str(ind_eff(iter),3),'FontSize',15);
% text(var(iter_v,1)+ 5.0e6, ind_eff_v(iter_v),num2str(ind_eff_v(iter_v),3),'FontSize',15);
% xlabel('Ndofs','Fontsize',10)
% le=legend('eff-in',...
%           'eff-in-v');
% set(le,'FontSize',17)
% set(gca,'fontsize',12)
      
%  saveas(figure(1),'ex1_st_errors.eps','eps')
%  saveas(figure(2),'ex1_adj_errors.eps','eps')
%  saveas(figure(3),'ex1_ct_errors.eps','eps')
%  saveas(figure(4),'ex1_error_vs_esti.eps','eps')
%  saveas(figure(5),'ex1_error_vs_esti_v.eps','eps')
%  saveas(figure(6),'ex1_eff_index.eps','eps')


==> Figures/data_plot/3D/RESULTADOS.m <==
clear 
close all
clc

fich=fopen('errors_adap.txt');
iter=fscanf(fich,'%f',1);
data2=fscanf(fich,'%f',[5,iter]);
errors_adap=data2';
fclose(fich);

fich=fopen('errors_unif.txt');
iter=fscanf(fich,'%f',1);
data2=fscanf(fich,'%f',[5,iter]);
errors_unif=data2';
fclose(fich);

fich=fopen('errors_var.txt');
iter=fscanf(fich,'%f',1);
data2=fscanf(fich,'%f',[5,iter]);
errors_var=data2';
fclose(fich);

fich=fopen('errors_unif_var.txt');
iter=fscanf(fich,'%f',1);
data2=fscanf(fich,'%f',[5,iter]);
errors_unif_var=data2';
fclose(fich);

fich=fopen('estimators_adap.txt');
iter=fscanf(fich,'%f',1);
data2=fscanf(fich,'%f',[5,iter]);
estimators_adap=data2';
fclose(fich);

fich=fopen('estimators_unif.txt');
iter=fscanf(fich,'%f',1);
data2=fscanf(fich,'%f',[5,iter]);
estimators_unif=data2';
fclose(fich);

fich=fopen('estimators_var.txt');
iter=fscanf(fich,'%f',1);
data2=fscanf(fich,'%f',[5,iter]);
estimators_var=data2';
fclose(fich);

% fich=fopen('solucionyhph.txt');
% nn=fscanf(fich,'%f',1);
% data2=fscanf(fich,'%f',[2,nn]);
% data2=data2';
% fclose(fich);
% yh=data2(:,1);
% ph=data2(:,2);
% 
% fich=fopen('solucionuh.txt');
% nn=fscanf(fich,'%f',1);
% data2=fscanf(fich,'%f',[1,nn]);
% data2=data2';
% fclose(fich);
% uh=data2(:,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% error state variable
figure(1)
loglog(errors_unif(:,1),errors_unif(:,2),'-sk','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(errors_unif_var(:,1),errors_unif_var(:,2),'-*k','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(errors_adap(:,1),errors_adap(:,2),'-ok','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(errors_var(:,1),errors_var(:,2),'-pk','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(errors_unif(:,1),(1.1*10^(-0.4))*errors_unif(:,1).^(-1/3),'--k','LineWidth',1.2)
axis square
xlabel('Ndofs','Fontsize',10)
le=legend('error-y-unif',...
	  'error-y-unif-v',...
          'error-y-adap',...
          'error-y-var',...
          'ndof');
set(le,'FontSize',15)
set(gca,'fontsize',12)


%% error adjoint variable
figure(2)
loglog(errors_unif(:,1),errors_unif(:,3),'-sk','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(errors_unif_var(:,1),errors_unif_var(:,3),'-*k','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(errors_adap(:,1),errors_adap(:,3),'-ok','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(errors_var(:,1),errors_var(:,3),'-pk','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(errors_unif(:,1),(0.9*10^(0))*errors_unif(:,1).^(-1/3),'--k','LineWidth',1.2)
axis square
xlabel('Ndofs','Fontsize',10)
le=legend('error-p-unif',...
	  'error-p-unif-v',...
          'error-p-adap',...
          'error-p-var',...
          'ndof');
set(le,'FontSize',15)
set(gca,'fontsize',12)
% 
%% error control variable
figure(3)
set(gca,'fontsize',20)
loglog(errors_unif(:,1),errors_unif(:,4),'-sk','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(errors_unif_var(:,1),errors_unif_var(:,4),'-*k','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(errors_adap(:,1),errors_adap(:,4),'-ok','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(errors_var(:,1),errors_var(:,4),'-pk','MarkerSize',12,'LineWidth',1.2)
hold on
loglog(errors_unif(:,1),(0.8*10^(0))*errors_unif(:,1).^(-1/3),'--k','LineWidth',1.2)
hold on
loglog(errors_var(:,1),(0.7*10^(1))*errors_var(:,1).^(-2/3),'.-k','LineWidth',1.2)
axis square
xlabel('Ndofs','Fontsize',10)
le=legend('error-u-unif',...
	  'error-u-unif-v',...
          'error-u-adap',...
          'error-u-var',...
          'ndof-05',...
          'ndof-1');
set(le,'FontSize',15)
set(gca,'fontsize',12)

%% error vs estimator
% figure(4)
% loglog(errors_adap(:,1),errors_adap(:,5),'->k','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(estimators_adap(:,1),estimators_adap(:,5),'-dk','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(errors_unif(:,1),(0.6*10^(1))*errors_unif(:,1).^(-1/3),'--k','LineWidth',1.2)
% axis square
% xlabel('Ndofs','Fontsize',10)
% le=legend('error',...
%           'estimator',...
%           'ndof');
% set(le,'FontSize',15)
% set(gca,'fontsize',12)
% 
% figure(5)
% loglog(errors_var(:,1),errors_var(:,5),'->k','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(estimators_var(:,1),estimators_var(:,5),'-dk','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(errors_var(:,1),(0.4*10^(1))*errors_var(:,1).^(-1/3),'--k','LineWidth',1.2)
% axis square
% xlabel('Ndofs','Fontsize',10)
% le=legend('error',...
%           'estimator-v',...
%           'ndof');
% set(le,'FontSize',15)
% set(gca,'fontsize',12)
% 
% %% effectivity index
% 
% ind_eff=estimators_adap(:,5)./errors_adap(:,5);
% iter_adap = size(errors_adap,1);
% 
% ind_eff_v=estimators_var(:,5)./errors_var(:,5);
% iter_var = size(errors_var,1);
% 
% figure(6)
% set(gca,'fontsize',20)
% loglog(errors_adap(:,1), ind_eff,'-ok','MarkerSize',12,'LineWidth',1.2)
% hold on
% loglog(errors_var(:,1), ind_eff_v,'-pk','MarkerSize',12,'LineWidth',1.2)
% hold on
% axis square
% text(errors_adap(iter_adap,1)+ 5.0e5, ind_eff(iter_adap),num2str(ind_eff(iter_adap),3),'FontSize',15);
% text(errors_var(iter_var,1)+ 5.0e5, ind_eff_v(iter_var),num2str(ind_eff_v(iter_var),3),'FontSize',15);
% xlabel('Ndofs','Fontsize',10)
% le=legend('eff-in',...
%           'eff-in-v');
% set(le,'FontSize',17)
% set(gca,'fontsize',12)
      
%   saveas(figure(1),'ex2_st_errors.eps','eps')
%   saveas(figure(2),'ex2_adj_errors.eps','eps')
%   saveas(figure(3),'ex2_ct_errors.eps','eps')
%   saveas(figure(4),'ex2_error_vs_esti.eps','eps')
%   saveas(figure(5),'ex2_error_vs_esti_v.eps','eps')
%   saveas(figure(6),'ex2_eff_index.eps','eps')



